Particle-In-Cell Code Comparison for Ion Acceleration: EPOCH and Smilei

Particle-in-Cell (PIC) codes are a popular tool to model laser-plasma interactions. Many different PIC codes already exist, and many new PIC codes are being developed constantly. It is therefore important to compare different PIC codes to ascertain which code is best suited for a particular kind of physical problem. In a paper by Smith et al. (2021) they compared three different codes on a problem relating to proton acceleration in the Target Normal Sheath Acceleration regime from a normal incidence ultra-intense laser pulse. Smith et al. (2021) included in their study the widely used EPOCH code. However, they did not include results from the Smilei code, which is another popular PIC code in the plasma community with a variety of features and physics packages. In the present work, we compare the Smilei code to the EPOCH code for the same test case as Smith et al. (2021). Broadly we find the two codes to be highly consistent with agreement in total ion, electron, and field energy at a percent level or better. The electron and ion energy distribution functions agree well at lower energies and the differences at higher energies (e.g. because of the finite number of macroparticles) are similar to what Smith et al. (2021) saw for other codes. We found that Smilei consumed 25% more RAM than EPOCH did but the execution time was 30% less for Smilei on one processor. We include the input files to encourage future comparisons.

==> anc/EPOCH_input.deck <==
begin:control
  nx = 1500
  ny = 1500

  # Final time of simulation
  t_end = 300 * femto

  # Size of domain
  x_min = -15 * micron
  x_max = -x_min #*1.5
  y_min = x_min
  y_max = -y_min

  stdout_frequency = 10
  dt_multiplier = 0.84794 
  #0.04 fs timestep, 7500 steps to agree with other codes 
  
#Used for timing runs  
  #nprocy=1 #2 4 8 16 32 48
  #nprocx=1
  #print_eta_string=F
  #balance_first = F
  #use_pre_balance = F

#Used for random seed runs
  #use_random_seed = T

end:control


begin:boundaries
  bc_x_min = simple_laser
  bc_x_max = open
  bc_y_min = open
  bc_y_max = open
end:boundaries


begin:constant
  lambda0 = 0.8 * micron
  
  #This laser parameter setup follows example_decks/laser_focus.deck 
  # These two set the beam focus
  w_0 = 2.5479 * micron # 3 micron FWHM	
  x_spot = 15 * micron # Distance from x_min to spot

  # These are the parameters calculated for driving the laser
  # These should not need to be modified
  x_R = pi * w_0^2 / lambda0 # Rayleigh range
  RC = x_spot * (1.0 + (x_R/x_spot)^2) # Radius of curvature on x_min
  w_bnd = w_0 * sqrt( 1.0 + (x_spot/x_R)^2) # Spot size at x_min
  gouy = atan(x_spot/x_R) # Gouy phase shift at x_min

  omega = 2 * pi * c / lambda0
  ###
  
  den_targ = 8.5e27
   
  
  target_thickness = 1*micron 

  target_x_inner = -target_thickness/2
  target_x_outer =  target_thickness/2
 
  amp_Focus = 2.744923728e13 #10^20 W/cm^2 amplitude at focus
  amp_Bound = amp_Focus*sqrt(w_0/w_bnd) #For a 2D laser  
end:constant


begin:species
  name = proton
  charge = 1.0
  mass = 1836.2
  density = if(( (x gt target_x_inner) and (x lt target_x_outer)) and (abs(y) lt 10*micron), den_targ, 0)
  temp_ev = 10000  
  npart_per_cell = 100
end:species


begin:species
  name = electron
  charge = -1.0
  mass = 1.0
  temp_ev = 10000
  density = density(proton)
  npart_per_cell = 100
end:species


begin:laser
  boundary = x_min
  amp = amp_Bound

  lambda = lambda0
  t_start = 0
  t_end = 60 * femto
  t_profile = sin(pi * time / (60*femto) )
  phase = 2.0 * pi/ lambda0 * y^2 / (2.0 * RC) - gouy
  polarisation_angle = pi/2
  profile = gauss(y,0,w_bnd)
end:laser



==> anc/smilei_input.py <==
# ----------------------------------------------------------------------------------------
# 					INPUT FILE FOR THE PIC-CODE SMILEI
# ----------------------------------------------------------------------------------------

from math import pi, sqrt
import scipy.constants

########### Constants ##################################
w = 2.3561944*pow(10,15)  # angular frequency [in s^-1]
m = 9.10938*pow(10,-31)   # mass of electron [in Kg]
e = 1.60217*pow(10,-19)   # magnitude charge of electron [Coulomb]
c = scipy.constants.c     # import speed of light from scipy
l0 = 2. * pi             # laser wavelength [in code units]
t0 = l0                  # optical cycle
ld = (30*pow(10,-6)*w/(2*pi*c)) # length of domain in units of laser wavelength
Lsim = [ld*l0, ld*l0]  # length of the simulation
Tsim = (300*pow(10,-15)*w/(2*pi))*t0            # duration of the simulation = 300fs
resx = l0/(ld*l0/1500)               # nb of cells in one laser wavelength
rest = t0/(Tsim/7500)             # nb of timesteps in one optical cycle 
target_thickness = (1*pow(10,-6)*w/(2*pi*c))*l0    # thickness of the plasma slab
target_x_inner = -target_thickness/2   
target_x_outer = target_thickness/2    
########################################################

########### Simulation parameters ######################
Main(
    geometry = "2Dcartesian",    # 2D-3v run 
    
    interpolation_order = 2,     # Triangular shape function
    
    cell_length = [l0/resx,l0/resx],       # wavelength/(no. of cells in one wavelength)
    grid_length  = Lsim,
    
    number_of_patches = [ 1, 1 ],          # distribution of processors in the decided geometry, we use only 1 core
   
    timestep = t0/rest,                    # timestep = optical cycle/(no. of timesteps in one optical cycle)
    simulation_time = Tsim,		    # total simulation time, 300fs for our purpose
     
    EM_boundary_conditions = [
        ['silver-muller'],           # open boundary condtion for lasers
        ['silver-muller'],
    ],
    
    print_every = 1,
    random_seed = smilei_mpi_rank
)

############# Plasma slab definition ##################
Species(
	name = 'ion',
	position_initialization = 'regular',      # evenly spaced 
	momentum_initialization = 'maxwell-juettner',      # becomes maxwell-boltzmann for low temperatures
	particles_per_cell = 100,
	mass = 1836.0,         # proton mass in terms of electron mass
	charge = 1.0,
	number_density = trapezoidal(5.,xvacuum=(14.5/0.8)*l0,xplateau=target_thickness,yvacuum=(5/0.8)*l0,yplateau=(20/0.8)*l0),
	temperature = [(10000*e)/(m*c*c)],    #10 keV initial temperature
	boundary_conditions = [
		["remove", "remove"],           # particles are removed when they cross the boundaries
	],
)
Species(
	name = 'electron',
	position_initialization = 'regular',
	momentum_initialization = 'maxwell-juettner',
	particles_per_cell = 100,
	mass = 1.0,
	charge = -1.0,
	number_density = trapezoidal(5.,xvacuum=(14.5/0.8)*l0,xplateau=target_thickness,yvacuum=(5/0.8)*l0,yplateau=(20/0.8)*l0),
	temperature = [(10000*e)/(m*c*c)],
	boundary_conditions = [
		["remove", "remove"],
	],
)
#####################################################

############## laser definition #####################
LaserGaussian2D(
    box_side        = "xmin",                 # laser originates at left surface
    a0              = 6.8, # normalized amplitude
    omega           = 1.,  # already in code units, so frequency is just 1
    focus           = [Lsim[0]/2., Lsim[1]/2.], # coordinates of laser focus
    waist           = (2.5479/0.8)*l0,      # beam waist
    incidence_angle = 0.,
    polarization_phi = pi/2,      # polarized in the z direction
    ellipticity      = 0.,
    time_envelope   = tcosine(base=0.0, amplitude=1.0,start=0.0, duration=(60*w*pow(10,-15)/(2*pi))*t0, phi=pi/2, freq = pi/((60*w*pow(10,-15)/(2*pi))*t0))   # same time envelope as epoch case, time period of 60 fs
)
######################################################

############### Diagnostics ##########################

DiagScalar(
    every = 250
)

DiagFields(
    every = rest,
    flush_every = 250,
    fields = ['Ex','Ey','Ez','Bx','By','Bz','Rho','Rho_ion','Rho_electron']
)

DiagParticleBinning(
    deposited_quantity = "weight_ekin",
    every = 250,
    species = ["electron"],
    axes = [ ["x",    0.,    ld*l0,  150],
             ["y",    0.,    ld*l0,  150] ]
)

DiagParticleBinning(
    deposited_quantity = "weight",
    every = 250,
    species = ["electron"],
    axes = [ ["ekin",    0.0,    40.,   200]]
)

DiagParticleBinning(
    deposited_quantity = "weight_ekin",
    every = 250,
    species = ["ion"],
    axes = [ ["x",    0.,    ld*l0,  500],
             ["y",    0.,    ld*l0,  500] ]
)

DiagParticleBinning(
    deposited_quantity = "weight",
    every = 250,
    species = ["ion"],
    axes = [ ["ekin",    0.0,    80.,   400]]
)

DiagPerformances(
    every = 10,
    flush_every = 10,
#    patch_information = True,
)
######################################################

